Semantic-aware Temporal Channel-wise Attention for Cardiac Function Assessment

Cardiac function assessment aims at predicting left ventricular ejection fraction (LVEF) given an echocardiogram video, which requests models to focus on the changes in the left ventricle during the cardiac cycle. How to assess cardiac function accurately and automatically from an echocardiogram video is a valuable topic in intelligent assisted healthcare. Existing video-based methods do not pay much attention to the left ventricular region, nor the left ventricular changes caused by motion. In this work, we propose a semi-supervised auxiliary learning paradigm with a left ventricular segmentation task, which contributes to the representation learning for the left ventricular region. To better model the importance of motion information, we introduce a temporal channel-wise attention (TCA) module to excite those channels used to describe motion. Furthermore, we reform the TCA module with semantic perception by taking the segmentation map of the left ventricle as input to focus on the motion patterns of the left ventricle. Finally, to reduce the difficulty of direct LVEF regression, we utilize an anchor-based classification and regression method to predict LVEF. Our approach achieves state-of-the-art performance on the Stanford dataset with an improvement of 0.22 MAE, 0.26 RMSE, and 1.9% $R^2$.

==> images/bins.py <==
"""
Broken axis example, where the y-axis will have a portion cut out.
"""
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.pyplot import MultipleLocator


# 30 points between 0 0.2] originally made using np.random.rand(30)*.2
# pts = np.array([
#     0.015, 0.166, 0.133, 0.159, 0.041, 0.024, 0.195, 0.039, 0.161, 0.018,
#     0.143, 0.056, 0.125, 0.096, 0.094, 0.051, 0.043, 0.021, 0.138, 0.075,
#     0.109, 0.195, 0.050, 0.074, 0.079, 0.155, 0.020, 0.010, 0.061, 0.008])

mae = np.array([4.13, 4.02, 3.92, 4.01])
rmse = np.array([5.45, 5.38, 5.21, 5.32])
r2 = np.array([0.801, 0.807, 0.819, 0.811])
x = np.array([1,2,3,4])
# space = np.array([1,2,3,4])

# Now let's make two outlier points which are far away from everything.

# If we were to simply plot pts, we'd lose most of the interesting
# details due to the outliers. So let's 'break' or 'cut-out' the y-axis
# into two portions - use the top (ax) for the outliers, and the bottom
# (ax2) for the details of the majority of our data
f, (ax2, ax, ax3) = plt.subplots(3, 1, sharex=True)

# plot the same data on both axes
pl1 = ax.plot(x, mae, 'g*-', label='MAE')
pl2 = ax2.plot(x, rmse, 'rx-', label='RMSE')
pl3 = ax3.plot(x, r2, 'b.-', label='$R^2$')

# zoom-in / limit the view to different portions of the data
ax.set_ylim(3.9, 4.2)  # outliers only
ax2.set_ylim(5.2, 5.5)  # most of the data
ax3.set_ylim(0.8, 0.83)

# hide the spines between ax and ax2
ax.spines['bottom'].set_visible(False)
ax.spines['top'].set_visible(False)
ax2.spines['bottom'].set_visible(False)
ax3.spines['top'].set_visible(False)
# ax2.xaxis.tick_top()
# ax2.tick_params(labeltop='off')  # don't put tick labels at the top
# ax2.tick_params(labelbottom='off')  # don't put tick labels at the bottom
ax3.xaxis.tick_bottom()
ax2.tick_params(bottom=False)
ax.tick_params(bottom=False)
x_major_locator=MultipleLocator(1)
ax3.xaxis.set_major_locator(x_major_locator)

y_major_locator=MultipleLocator(0.1)
ax.yaxis.set_major_locator(y_major_locator)

# This looks pretty good, and was fairly painless, but you can get that
# cut-out diagonal lines look with just a bit more work. The important
# thing to know here is that in axes coordinates, which are always
# between 0-1, spine endpoints are at these locations (0,0), (0,1),
# (1,0), and (1,1).  Thus, we just need to put the diagonals in the
# appropriate corners of each of our axes, and so long as we use the
# right transform and disable clipping.

d = .015  # how big to make the diagonal lines in axes coordinates
# arguments to pass plot, just so we don't keep repeating them
kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)
ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal
ax.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes
ax2.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax2.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

kwargs.update(transform=ax3.transAxes)  # switch to the bottom axes
ax3.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax3.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

lines = pl2 + pl1 + pl3
ax3.legend(lines, [l.get_label() for l in lines])
ax3.set_xlabel("Number of anchor intervals")

# What's cool about this is that now if we vary the distance between
# ax and ax2 via f.subplots_adjust(hspace=...) or plt.subplot_tool(),
# the diagonal lines will move accordingly, and stay right at the tips
# of the spines they are 'breaking'
# plt.legend()
plt.show()
